Mirror Symmetry of Spencer-Hodge Decompositions in Constrained Geometric Systems: Selected Collisions and Weyl Splittings

We formulate mirror symmetry for compatible principal-bundle systems with a genuinely graded polynomial Spencer complex. Exact parity identifies its Hodge spectra, while gauge implementation is governed by eigenbundle transport. For parameterized families, a spectral coefficient extension realizes the eigenline incidence as its projectivized harmonic zero modes. A relative symplectic suspension separates scalar curvature from flag energy. On a fixed spatial bundle, mixed-Chern orthogonality constrains parameter-sphere charges; a nonzero two-band charge precludes contactness over a closed base. This incidence viewpoint organizes three kinds of spectral degeneration. Continuous diagonalization across an arbitrary closed nowhere-dense collision set is controlled by flag extension, permutation monodromy, and eigenline Chern classes. Smooth flat gaps can conceal flag behavior from every jet; polynomial gaps yield finite-jet semialgebraic blow-ups. Local Dirichlet minimality then selects a rigid cone. We classify the minimizing radial cones into every $\mathbb{C}P^N$: the nonconstant links are isometric projective-line hedgehogs. This gives projective singular-measure stability and, together with a Grassmannian degree bound, power convergence at all three-dimensional minimizing singularities in these targets. For complexified four-band pencils the same incidence is read through geometric-rank minors, giving complex isolation and a degree-twenty translation cover in a crystalline model. For every spin, jointly polynomial Hermitian unfoldings attain both universal Weyl-point count bounds; constant spin-$3/2$ translations have two sixteen-point chambers with different gap distributions. Throughout, eigenflags and geometric rank retain information absent from the scalar characteristic polynomial.

==> anc/verification/spin14-constant/README.md <==
# Exact certificate: fourteen real nodes for a constant spin-3/2 translation

These two scripts certify the translation from Example `ex:spin-fourteen-certified`. The spin matrices use weights 3/2,1/2,-1/2,-3/2. Subtracting (15/4)I makes the translation traceless; this only shifts the repeated eigenvalue.

Requirements: Python 3 and SymPy. Run in this directory:

```sh
python certify-real.py
python certify-nonreal.py
```

`certify-real.py` reads `spin14-centers.tsv`, evaluates the determinant-cleared Schur equations with exact rational interval arithmetic, verifies a Krawczyk contraction at each of fourteen disjoint real boxes, proves the Schur pivot and both spectator gaps nonzero, and certifies the gap counts (3,4,7).

`certify-nonreal.py` certifies three disjoint nonreal complex boxes and their conjugates. Its interval computations use exact rational bounds for both the real and imaginary parts. All six boxes avoid the real form and are mutually disjoint.

The only irrational coefficient, sqrt(3), is enclosed by exact integer square-root bounds with denominator 10^40. Every successful assertion uses rational comparisons. The decimal printouts are summaries, not the arithmetic used for certification. Together the scripts certify twenty distinct simple complex rank-two incidences, fourteen real. The paper's finite-flat complex degree twenty excludes additional incidences.

Verified on 25 September 2026. The real max contraction was below 0.000139 and the nonreal max contraction below 0.0000111.

`numerical-roots.npz`, if present in the research directory, contains the discovery roots and is not needed for either certificate. It is excluded from the submission package.


==> anc/verification/spin14-constant/certify-nonreal.py <==
"""Exact rational interval certificate for three nonreal conjugate pairs.

Together with the published fourteen real boxes, this proves the displayed
four-band translation has exactly fourteen real rank-two points.
"""
from decimal import Decimal
from fractions import Fraction as Q
from math import isqrt
import sympy as sp

class Iv:
    __slots__ = ('lo','hi')
    def __init__(self,lo,hi=None):
        self.lo=Q(lo);self.hi=Q(lo if hi is None else hi)
        assert self.lo<=self.hi
    def __add__(self,o):
        o=iv(o);return Iv(self.lo+o.lo,self.hi+o.hi)
    __radd__=__add__
    def __neg__(self):return Iv(-self.hi,-self.lo)
    def __sub__(self,o):return self+-iv(o)
    def __rsub__(self,o):return iv(o)+-self
    def __mul__(self,o):
        o=iv(o);p=(self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi)
        return Iv(min(p),max(p))
    __rmul__=__mul__
    def __pow__(self,n):
        assert n>=0
        if n==0:return Iv(1)
        if n%2==0:
            if self.lo>=0:return Iv(self.lo**n,self.hi**n)
            if self.hi<=0:return Iv(self.hi**n,self.lo**n)
            return Iv(0,max((-self.lo)**n,self.hi**n))
        return Iv(self.lo**n,self.hi**n)
    def absmax(self):return max(abs(self.lo),abs(self.hi))
    def contains_zero(self):return self.lo<=0<=self.hi

def iv(o):return o if isinstance(o,Iv) else Iv(o)

class Ci:
    __slots__=('re','im')
    def __init__(self,re=0,im=0):self.re=iv(re);self.im=iv(im)
    def __add__(self,o):
        o=ci(o);return Ci(self.re+o.re,self.im+o.im)
    __radd__=__add__
    def __neg__(self):return Ci(-self.re,-self.im)
    def __sub__(self,o):return self+-ci(o)
    def __rsub__(self,o):return ci(o)+-self
    def __mul__(self,o):
        o=ci(o);return Ci(self.re*o.re-self.im*o.im,self.re*o.im+self.im*o.re)
    __rmul__=__mul__
    def __pow__(self,n):
        assert n>=0
        out=Ci(1)
        for _ in range(n):out=out*self
        return out
    def abs1(self):return self.re.absmax()+self.im.absmax()
    def nonzero(self):return not self.re.contains_zero() or not self.im.contains_zero()

def ci(o):return o if isinstance(o,Ci) else Ci(o)
def fq(o):
    o=sp.Rational(o);return Q(int(o.p),int(o.q))

scale=10**40
floor=isqrt(3*scale*scale)
assert floor*floor<3*scale*scale<(floor+1)*(floor+1)
rtiv=Iv(Q(floor,scale),Q(floor+1,scale))

x,y,z,l=sp.symbols('x y z l')
v=(x,y,z,l)
rt=sp.sqrt(3);ii=sp.I
H=sp.Matrix([[3*z/2,rt*(x-ii*y)/2,0,0],
 [rt*(x+ii*y)/2,z/2,x-ii*y,0],
 [0,x+ii*y,-z/2,rt*(x-ii*y)/2],
 [0,0,rt*(x+ii*y)/2,-3*z/2]])
C=sp.diag(-sp.Rational(15,4),-sp.Rational(11,4),sp.Rational(1,4),sp.Rational(25,4))
C[0,2]=ii/5;C[2,0]=-ii/5
C[1,3]=-7*ii/40-21*rt/1600;C[3,1]=7*ii/40-21*rt/1600
A=H+C-l*sp.eye(4)

def real_coeff(o):
    o=sp.expand(o)
    bq=sp.simplify(o.coeff(rt));aq=sp.simplify(o-bq*rt)
    assert aq.is_Rational and bq.is_Rational,(o,aq,bq)
    return Iv(fq(aq))+Iv(fq(bq))*rtiv

def coeff(o):
    a,d=sp.expand(o).as_real_imag()
    return Ci(real_coeff(a),real_coeff(d))

def terms(expr):
    p=sp.Poly(sp.expand(expr),*v,extension=[rt,ii])
    return [(e,coeff(c)) for e,c in p.terms()]

def ev(tt,box):
    out=Ci()
    for ex,c in tt:
        q=c
        for j,n in enumerate(ex):
            if n:q=q*box[j]**n
        out=out+q
    return out

def schur(ind):
    ind=tuple(ind);rest=tuple(i for i in range(4) if i not in ind)
    D=A.extract(ind,ind);E=A.extract(rest,rest)
    B=A.extract(ind,rest);Bt=A.extract(rest,ind)
    detD=sp.expand(D.det());adj=sp.Matrix([[D[1,1],-D[0,1]],[-D[1,0],D[0,0]]])
    Qmat=detD*E-Bt*adj*B
    f=[sp.expand(Qmat[i,j]) for i in range(2) for j in range(2)]
    return f,detD

def qcomplex(re,im):return sp.Rational(re)+ii*sp.Rational(im)

rows=[((1, 2), [('-0.00000000000000', '0.00549833527192'), ('-0.00000000000000', '-0.34106771778259'), ('3.33424001480643', '-0.00000000000000'), ('1.22894224215856', '0.00000000000000')]), ((0, 2), [('0.00000000000000', '0.33818905323506'), ('-0.00000000000000', '0.38733367460460'), ('4.50661508556810', '-0.00000000000000'), ('-0.65591283089927', '0.00000000000000')]), ((1, 3), [('-0.00000000000000', '0.30170390050240'), ('0.00000000000000', '-0.30311254602106'), ('1.98022426743180', '0.00000000000000'), ('-0.94687466930161', '0.00000000000000')])]

allcenters=[[(Q(Decimal(a)),Q(Decimal(b))) for a,b in st] for _,st in rows]
allcenters += [[(a,-b) for a,b in cc] for cc in allcenters.copy()]
for h in range(6):
 for j in range(h):
  assert any(abs(allcenters[h][q][k]-allcenters[j][q][k])>Q(2,10**7) for q in range(4) for k in range(2))
cache={}
for ind in set(i for i,_ in rows):
    f,d=schur(ind);js=sp.Matrix(f).jacobian(v)
    cache[ind]=([terms(q) for q in f],[[terms(js[i,j]) for j in range(4)] for i in range(4)],terms(d),js)

rad=Q(1,10**7)
rr=Ci(Iv(-rad,rad),Iv(-rad,rad))
maxcontract=Q(0);maximage=Q(0)
for idx,(ind,strings) in enumerate(rows):
    ft,jt,dt,js=cache[ind]
    center=[(Q(Decimal(a)),Q(Decimal(b))) for a,b in strings]
    Cbox=[Ci(a,d) for a,d in center]
    X=[Ci(Iv(a-rad,a+rad),Iv(d-rad,d+rad)) for a,d in center]
    f0=[ev(ft[i],Cbox) for i in range(4)]
    JX=[[ev(jt[i][j],X) for j in range(4)] for i in range(4)]
    sub={v[j]:qcomplex(strings[j][0],strings[j][1]) for j in range(4)}
    sub[rt]=sp.Rational(floor,scale)
    Ysp=js.subs(sub).inv()
    Y=[[coeff(Ysp[i,j]) for j in range(4)] for i in range(4)]
    aa=[-sum((Y[i][j]*f0[j] for j in range(4)),Ci()) for i in range(4)]
    R=[[Ci(int(i==j))-sum((Y[i][k]*JX[k][j] for k in range(4)),Ci()) for j in range(4)] for i in range(4)]
    delta=[aa[i]+sum((R[i][j]*rr for j in range(4)),Ci()) for i in range(4)]
    contract=max(sum((R[i][j].abs1() for j in range(4)),Q()) for i in range(4))
    image=max(max(d.re.absmax(),d.im.absmax()) for d in delta)
    dd=ev(dt,X)
    assert image<rad,(idx,float(image),float(rad))
    assert contract<1,(idx,float(contract))
    assert dd.nonzero(),idx
    assert any(abs(d)>2*rad for a,d in center),(idx,'box meets real form')
    maxcontract=max(maxcontract,contract);maximage=max(maximage,image)
    print(idx+1,'contract<',float(contract),'image<',float(image),'pivot nonzero',flush=True)

print('EXACT: three disjoint nonreal rank-two roots, and their conjugates. max contract',float(maxcontract),'max image',float(maximage))


==> anc/verification/spin14-constant/certify-real.py <==
"""Exact rational-interval certificate for 14 real Weyl points of a constant spin-3/2 translation.

The only irrational constant is sqrt(3), enclosed using integer isqrt.
All Krawczyk containments, Schur-block invertibility, band-placement
signs, and spatial-box separation are checked with fractions.Fraction.
Run with /opt/anaconda3/bin/python3.
"""
from decimal import Decimal
from fractions import Fraction as Q
from itertools import combinations
from math import isqrt
from pathlib import Path
import csv
import sympy as sp


class Iv:
    __slots__=("lo","hi")
    def __init__(self,lo,hi=None):
        self.lo=Q(lo)
        self.hi=Q(lo if hi is None else hi)
        assert self.lo<=self.hi
    def __add__(self,o):
        o=asiv(o)
        return Iv(self.lo+o.lo,self.hi+o.hi)
    __radd__=__add__
    def __neg__(self):
        return Iv(-self.hi,-self.lo)
    def __sub__(self,o):
        return self+-asiv(o)
    def __rsub__(self,o):
        return asiv(o)+-self
    def __mul__(self,o):
        o=asiv(o)
        p=(self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi)
        return Iv(min(p),max(p))
    __rmul__=__mul__
    def __pow__(self,n):
        assert isinstance(n,int) and n>=0
        if n==0:return Iv(1)
        if n%2==0:
            if self.lo>=0:return Iv(self.lo**n,self.hi**n)
            if self.hi<=0:return Iv(self.hi**n,self.lo**n)
            return Iv(0,max((-self.lo)**n,self.hi**n))
        return Iv(self.lo**n,self.hi**n)
    def absmax(self):
        return max(abs(self.lo),abs(self.hi))
    def sign(self):
        if self.lo>0:return 1
        if self.hi<0:return -1
        return 0
    def __repr__(self):
        return f"[{float(self.lo):.8g},{float(self.hi):.8g}]"


def asiv(z):
    return z if isinstance(z,Iv) else Iv(z)


def fq(z):
    z=sp.Rational(z)
    return Q(int(z.p),int(z.q))


scale=10**40
root_floor=isqrt(3*scale*scale)
sqrt3=Iv(Q(root_floor,scale),Q(root_floor+1,scale))
assert root_floor**2<3*scale*scale<(root_floor+1)**2

x,y,z,l=sp.symbols("x y z l",real=True)
v=(x,y,z,l)
rt=sp.sqrt(3);ii=sp.I
H=sp.Matrix([[3*z/2,rt*(x-ii*y)/2,0,0],
 [rt*(x+ii*y)/2,z/2,x-ii*y,0],
 [0,x+ii*y,-z/2,rt*(x-ii*y)/2],
 [0,0,rt*(x+ii*y)/2,-3*z/2]])
C=sp.diag(-sp.Rational(15,4),-sp.Rational(11,4),sp.Rational(1,4),sp.Rational(25,4))
C[0,2]=ii/5;C[2,0]=-ii/5
C[1,3]=-7*ii/40-21*rt/1600;C[3,1]=7*ii/40-21*rt/1600
G=H+C
A=G-l*sp.eye(4)
assert sp.simplify(A-A.conjugate().T)==sp.zeros(4)
assert sp.trace(G)==0


def coef_iv(c):
    c=sp.expand(c)
    bq=sp.simplify(c.coeff(rt))
    aq=sp.simplify(c-bq*rt)
    assert aq.is_Rational and bq.is_Rational,(aq,bq,c)
    return Iv(fq(aq))+Iv(fq(bq))*sqrt3


def terms(poly):
    pp=sp.Poly(sp.expand(poly),*v,extension=rt)
    return [(exp,coef_iv(co)) for exp,co in pp.terms()]


def ev(tt,box):
    out=Iv(0)
    for exp,c in tt:
        q=c
        for j,e in enumerate(exp):
            if e:q=q*box[j]**e
        out=out+q
    return out


def schur(ind):
    ind=tuple(map(int,ind))
    rest=tuple(i for i in range(4) if i not in ind)
    D=A.extract(ind,ind)
    E=A.extract(rest,rest)
    B=A.extract(ind,rest)
    Bt=A.extract(rest,ind)
    detD=sp.expand(D.det())
    adj=sp.Matrix([[D[1,1],-D[0,1]],[-D[1,0],D[0,0]]])
    S=detD*E-Bt*adj*B
    s01=sp.expand_complex(S[0,1])
    f=[sp.expand(sp.re(sp.expand_complex(S[0,0]))),
       sp.expand(sp.re(sp.expand_complex(S[1,1]))),
       sp.expand(sp.re(s01)),
       sp.expand(sp.im(s01))]
    return [sp.Poly(a,*v,extension=rt).as_expr() for a in f],sp.Poly(detD,*v,extension=rt).as_expr()


with Path(__file__).with_name("spin14-centers.tsv").open(newline="") as fp:
    rows=list(csv.DictReader(fp,delimiter="\t"))
assert len(rows)==14
for row in rows:
    row["gap"]=int(row["gap"])
    row["block"]=(int(row["block_i"]),int(row["block_j"]))
    row["strings"]=[row[k] for k in ("x","y","z","lambda")]
trace2=terms(sp.expand(sp.trace(G*G)))
cache={}
for ind in set(row["block"] for row in rows):
    f,d=schur(ind)
    ft=[terms(q) for q in f]
    jt=[[terms(sp.diff(f[i],v[j])) for j in range(4)] for i in range(4)]
    dt=terms(d)
    js=sp.Matrix(f).jacobian(v)
    cache[ind]=(ft,jt,dt,js)

rad=Q(1,10**6)
Rbox=Iv(-rad,rad)
centers=[]
boxes=[]
max_contract=Q(0)
min_margin=None
for idx,row in enumerate(rows):
    ind=row["block"]
    ft,jt,dt,js=cache[ind]
    s=row["strings"]
    center=[Q(Decimal(t)) for t in s]
    centers.append(center)
    X=[Iv(q-rad,q+rad) for q in center]
    boxes.append(X)
    f0=[ev(ft[i],[Iv(q) for q in center]) for i in range(4)]
    JX=[[ev(jt[i][j],X) for j in range(4)] for i in range(4)]
    # Exact rational preconditioner: evaluate Jacobian at the rational
    # center with sqrt(3) replaced by its certified lower rational bound.
    sub={v[j]:sp.Rational(s[j]) for j in range(4)}
    sub[rt]=sp.Rational(root_floor,scale)
    Jq=js.subs(sub)
    Ysp=Jq.inv()
    Yq=[[fq(Ysp[i,j]) for j in range(4)] for i in range(4)]
    a=[-sum((Yq[i][j]*f0[j] for j in range(4)),Iv(0))
       for i in range(4)]
    RR=[[Iv(int(i==j))-sum((Yq[i][k]*JX[k][j] for k in range(4)),Iv(0))
         for j in range(4)] for i in range(4)]
    delta=[a[i]+sum((RR[i][j]*Rbox for j in range(4)),Iv(0))
           for i in range(4)]
    assert all(-rad<d.lo and d.hi<rad for d in delta),(idx,delta)
    contract=max(sum((RR[i][j].absmax() for j in range(4)),Q(0))
                 for i in range(4))
    assert contract<1,(idx,contract)
    max_contract=max(max_contract,contract)
    margin=min(min(d.lo+rad,rad-d.hi) for d in delta)
    min_margin=margin if min_margin is None else min(min_margin,margin)
    db=ev(dt,X)
    assert db.sign()!=0,(idx,db)

    # With spectrum lambda,lambda,mu,nu and tr G = 0:
    # (mu-nu)^2 = 2 tr(G^2)-8 lambda^2 > 0.
    # 2(lambda-mu)(lambda-nu) = 12 lambda^2-tr(G^2);
    # its sign identifies middle vs outer double eigenvalues.
    tr2=ev(trace2,X)
    disc=2*tr2-8*X[3]**2
    pos=12*X[3]**2-tr2
    assert disc.sign()==1,(idx,disc)
    gap=row["gap"]
    if gap==1:
        assert pos.sign()==-1,(idx,pos)
    elif gap==0:
        assert pos.sign()==1 and X[3].sign()==-1,(idx,pos,X[3])
    else:
        assert gap==2 and pos.sign()==1 and X[3].sign()==1,(idx,pos,X[3])
    print(idx+1,"gap",gap,"Krawczyk interior YES",
          "contraction<",f"{float(contract):.5g}",
          "minor",db,"other-eigenvalue discriminant",disc,
          "band sign",pos,flush=True)

# Distinct spatial boxes: every pair is separated in at least one coordinate.
for i,j in combinations(range(14),2):
    assert any(boxes[i][q].hi<boxes[j][q].lo or
               boxes[j][q].hi<boxes[i][q].lo for q in range(3)),(i,j)

# Every check above used exact rational interval comparisons.

print("EXACT CERTIFICATE PASSED: 14 disjoint transverse real Weyl points")
print("Uniform exact contraction bound <",float(max_contract),
      "; minimum Krawczyk interior margin >",float(min_margin))


==> anc/verification/spin14-constant/spin14-centers.tsv <==
gap	x	y	z	lambda	block_i	block_j
0	-0.00000000000000	-0.00000000000000	1.01564649044721	-2.24664269833491	2	3
0	-0.00000000000000	0.00000000000000	2.99028443557358	-1.26513658696925	0	3
0	0.00000000000000	-0.00000000000000	5.99462170255604	-2.75231444948850	0	1
1	-0.37589903168227	-0.37783089566910	1.99301511172453	-0.58015418426800	1	3
1	-0.44575133554053	0.39418530190814	4.52269631881004	-0.37309959160265	0	2
1	0.37589903168227	0.37783089566910	1.99301511172453	-0.58015418426800	1	3
1	0.44575133554053	-0.39418530190814	4.52269631881004	-0.37309959160265	0	2
2	-0.00000000000000	-0.00000000000000	3.33278070475650	1.26409373479266	1	2
2	-0.15513981107616	-0.01809274466259	3.33259965669534	1.27133092792941	1	2
2	-0.18956923222851	-0.06936541541797	3.33307712435102	1.27615874092175	1	2
2	-0.21311979761675	0.07871823173045	3.33086575394607	1.27960936506181	1	2
2	0.15513981107616	0.01809274466259	3.33259965669534	1.27133092792941	1	2
2	0.18956923222850	0.06936541541797	3.33307712435102	1.27615874092175	1	2
2	0.21311979761675	-0.07871823173045	3.33086575394607	1.27960936506181	1	2


==> anc/verification/verify-spin-nine-raw-matrix.py <==
"""Independent exact check starting from the full 4-by-4 spin matrix.
Requires SymPy. Checks the ninth-order fully real outer model.
"""
import sympy as s
h=s.symbols('h',real=True); W,V,z,l=s.symbols('W V z l'); a=s.sqrt(3)/2
p=a*(-h**2/s.Integer(49)+s.Rational(19,33614)*h**4+s.Rational(102673,210827008)*h**6)
q=a*(h**2/s.Integer(7)-s.Rational(951,153664)*h**4)
c=h**3/s.Integer(98)-s.Rational(3015,4302592)*h**5-s.Rational(296745,3373232128)*h**7+s.Rational(59529997,12089663946752)*h**9
C=s.diag(0,1,4,10)
for i,j,cc in [(2,3,a*h),(1,3,q),(0,3,c),(0,2,p)]: C[i,j]=C[j,i]=cc
M=s.diag(3*z/2-l,z/2-l,-z/2-l,-3*z/2-l)+C
w=-h/3+h**3*(W-s.Rational(71,16464));v=-h/3+h**3*(V-s.Rational(71,16464))
for i,k in enumerate([a,1,a]):M[i,i+1]+=k*w;M[i+1,i]+=k*v
pair=[0,3];others=[1,2]
D=M.extract(others,others);A=M.extract(pair,pair);B=M.extract(pair,others);Cc=M.extract(others,pair)
K=D.det()*A-B*D.adjugate()*Cc
zs=s.Rational(10,3);ls=s.Integer(5)
jac=s.Matrix([K[0,0],K[1,1]]).jacobian([z,l]).subs({h:0,z:zs,l:ls})
for j in [2,4,6]:
    eq=s.Matrix([s.expand(K[i,i].subs({z:zs,l:ls})).coeff(h,j) for i in [0,1]])
    sol=-jac.inv()*eq
    zs+=s.expand(sol[0])*h**j;ls+=s.expand(sol[1])*h**j
    print('solved diagonal order',j,flush=True)
pf=s.Poly(s.expand(K[0,1].subs({z:zs,l:ls})),h)
assert all(s.simplify(pf.nth(j))==0 for j in range(9))
b=s.Rational(9,5488)
expected=s.Rational(3,4)*(W**3+b*W*V-b**3/16)
assert s.simplify(pf.nth(9)-expected)==0,s.factor(pf.nth(9)-expected)
print('PASS: all lower coefficients zero; raw 4x4 Schur F9=',s.factor(pf.nth(9)),flush=True)


==> anc/verification/verify-spin-nine-real-outer.py <==
"""Exact constant spin-3/2 family with nine real outer-gap Weyl points.
SymPy only. Checks diagonal elimination, Schur coefficients, and root counts.
No approximate roots and no floating-point calculations are used.
"""
import sympy as s
h,W,T=s.symbols('h W T')
a=s.sqrt(3)/2
p=a*(-h**2/s.Integer(49)+s.Rational(19,33614)*h**4+s.Rational(102673,210827008)*h**6)
q=a*(h**2/s.Integer(7)-s.Rational(951,153664)*h**4)
c=h**3/s.Integer(98)-s.Rational(3015,4302592)*h**5-s.Rational(296745,3373232128)*h**7+s.Rational(59529997,12089663946752)*h**9
shift=-s.Rational(71,16464)
w=-h/3+h**3*(W+shift)
v=-h/3+h**3*(T+shift)
z=s.Rational(10,3)
lam=s.Integer(5)
def coeff(expr,degree):
    return s.Poly(s.expand(expr),h).nth(degree)
for j in [2,4,6]:
    zj,lj=s.symbols('z%d l%d'%(j,j))
    z+=zj*h**j
    lam+=lj*h**j
    d1=1+z/2-lam
    d2=4-z/2-lam
    det=d1*d2-w*v
    g1=(3*z/2-lam)*det-a*a*w*v*d2+a*w*w*p+a*p*v*v-p*p*d1
    g4=(10-3*z/2-lam)*det-q*q*d2+a*q*w*(w+h)+a*q*v*(v+h)-a*a*(v+h)*(w+h)*d1
    sol=s.solve([coeff(g1,j),coeff(g4,j)],[zj,lj])
    assert set(sol)=={zj,lj}
    z=z.subs(sol)
    lam=lam.subs(sol)
    print('DIAGONAL SCHUR EQUATIONS: order',j,'solved exactly')
d1=1+z/2-lam
d2=4-z/2-lam
F=c*(d1*d2-w*v)-a*w*d2*q-p*d1*a*(w+h)+a*a*w*w*(w+h)+p*q*v
for degree in range(9):
    assert s.simplify(coeff(F,degree))==0,degree
b=s.Rational(9,5488)
expected=s.Rational(3,4)*(W**3+b*W*T-b**3/16)
assert s.simplify(coeff(F,9)-expected)==0
assert s.simplify(coeff(F,10))==0
print('OUTER LIMIT: F/h^9 = (3/4)[W^3 + (9/5488) W*T - (9/5488)^3/16] + O(h^2)')
X,Y=s.symbols('X Y')
P=X**3-3*X*Y**2+X**2+Y**2-s.Rational(1,16)
Q=Y*(3*X**2-Y**2)
axis=X**3+X**2-s.Rational(1,16)
offaxis=X**3-X**2/2+s.Rational(1,128)
assert s.discriminant(axis,X)==s.Rational(37,256)
assert s.discriminant(offaxis,X)==s.Rational(37,16384)
assert s.expand(P.subs(Y**2,3*X**2))+8*offaxis==0
jac=s.expand(s.det(s.Matrix([P,Q]).jacobian([X,Y])))
assert s.factor(jac.subs(Y,0))==3*X**3*(3*X+2)
assert s.factor(jac.subs(Y**2,3*X**2))==48*X**3*(3*X-1)
assert s.gcd(axis,3*X**3*(3*X+2))==1
assert s.gcd(offaxis,48*X**3*(3*X-1))==1
print('NINE REAL ROOTS: two cubic discriminants positive; all nine planar Jacobians nonzero')
U=s.symbols('U')
quad13=U**2-s.Rational(1,49)
quad24=s.Rational(1,7)+s.Rational(2,3)*U*(U+1)
assert s.discriminant(quad13,U)>0 and s.discriminant(quad24,U)>0
print('OTHER CHARTS: each distance-two polynomial has two simple real roots; adjacent crossings contribute three')
print('EXACT CHECK PASSED: 16 real + 4 nonreal simple incidences, gap counts (3,4,9)')
# Compatibility with a double distance-two leading quadratic.
u,t,L=s.symbols('u t L')
bfactor1=49*L+t*t+3*t*u-10*u*u
bfactor2=112*L+4*t*t+12*t*u-19*u*u
kappa=t+s.Rational(3,2)*u
assert s.factor(bfactor1.subs(L,u*u/4)-kappa**2)==0
assert s.factor(bfactor2.subs(L,u*u/4)-4*kappa**2)==0
otherdouble=(3*u*u-3*u*t-t*t)/21
assert s.factor(bfactor1.subs(L,otherdouble)+s.Rational(4,3)*kappa**2)==0
assert s.factor(bfactor2.subs(L,otherdouble)+s.Rational(4,3)*kappa**2)==0
print('LOCAL COMPATIBILITY CHECK PASSED: mixed outer mechanism plus a double quadratic forces the tilted leading model')


==> anc/verification/verify-spin-sixteen-hierarchy.py <==
"""Exact Schur rescaling identities for the constant spin-3/2 sixteen-node family.
SymPy only. No numerical root count is used.
"""
import sympy as s
h,U,V,W,T=s.symbols('h U V W T')
a=s.sqrt(3)/2
p4=s.sqrt(3)/1792
q4=-261*s.sqrt(3)/100352-9*s.I*s.sqrt(3)/50176
c5=-s.Rational(99,200704)-27*s.I/702464
p6=-165*s.sqrt(3)/6422528-27*s.I*s.sqrt(3)/5619712
p=p4*h**4+p6*h**6
q=a*h**2/8+q4*h**4
c=h**3/224+c5*h**5
# OUTER PAIR (indices1,4). Middle diagonal gaps at z0=10/3,lambda0=5.
d1=-s.Rational(7,3);d2=-s.Rational(8,3)
A=a*a*U*V/d1
B=a*a*(U+1)*(V+1)/d2
Z2=s.factor((A-B)/3)
L2=s.factor(-(A+B)/2)
assert s.simplify(Z2+3*(U*V-7*U-7*V-7)/224)==0
assert s.simplify(L2-9*(15*U*V+7*U+7*V+7)/448)==0
D1=d1+h*h*(Z2/2-L2)
D2=d2+h*h*(-Z2/2-L2)
w=h*U;v=h*V
F=s.Poly(s.expand(c*(D1*D2-w*v)-a*w*D2*q-p*D1*a*(w+h)+a*a*w*w*(w+h)+p*q*v),h)
f3=s.factor(F.nth(3));f5=s.factor(F.nth(5))
assert s.simplify(f3-a*a*(U+s.Rational(1,3))**3)==0
assert all(F.nth(j)==0 for j in [0,1,2,4,6])
center={U:-s.Rational(1,3),V:-s.Rational(1,3)}
assert s.simplify(f5.subs(center))==0
Aout=s.simplify(s.diff(f5,U).subs(center))
Bout=s.simplify(s.diff(f5,V).subs(center))
assert Aout==-9*s.I/12544,Aout
assert Bout==-s.Rational(3,6272),Bout
print('OUTER: F/h^6 -> 3W^3/4 -9iW/12544 -3conj(W)/6272')
print('OUTER diagonal corrections Z2=',Z2,'L2=',L2)
# FIRST DISTANCE-TWO PAIR (indices1,3), z0=2,lambda0=3.
# Diagonal Schur equations give Z2=-3/32,L2=-9/64 at w=h^3 Z.
Z2q=-s.Rational(3,32);L2q=-s.Rational(9,64)
assert s.simplify(3*Z2q/2-L2q)==0
assert s.simplify(-Z2q/2-L2q-a*a/4)==0
Dmiddle=-1+h*h*(Z2q/2-L2q)
Dlast=4+h*h*(-3*Z2q/2-L2q)
w=h**3*W;v=h**3*T
qq=s.conjugate(q).subs(s.conjugate(h),h)
det=s.expand(Dmiddle*Dlast-q*qq)
num=s.expand(p*det-a*w*(Dlast*w-q*a*(v+h))-c*(-qq*w+Dmiddle*a*(v+h)))
np=s.Poly(num,h)
assert all(s.simplify(np.nth(j))==0 for j in range(6))
fq=s.simplify(np.nth(6)/(-4*a))
expected=W*W-3*W/128-T/896+s.Rational(69,458752)
assert s.simplify(fq-expected)==0,(fq,expected)
assert s.simplify(expected.subs({W:W+s.Rational(3,256),T:T+s.Rational(3,256)})-(W*W-T/896))==0
print('FIRST QUADRATIC: S/(a h^6) -> Z^2 -3Z/128 -conj(Z)/896 +69/458752')
# OTHER DISTANCE-TWO PAIR (indices2,4), z0=9/2,lambda0=13/4.
fother=s.factor(s.Rational(1,8)+s.Rational(2,3)*U*(U+1))
assert s.simplify(fother-s.Rational(2,3)*(U+s.Rational(1,4))*(U+s.Rational(3,4)))==0
print('OTHER QUADRATIC: after nonzero scalar -> (U+1/4)(U+3/4)')
print('EXACT SCHUR HIERARCHY CHECK PASSED')
# Exact planar roots and transversality; X,Y complexify real coordinates.
X,Y,zeta,tau=s.symbols('X Y zeta tau')
rotation=(1+s.I)/s.sqrt(2)
outer=3*W**3/4-9*s.I*W/12544-3*T/6272
normalized=s.expand(outer.subs({W:rotation*zeta/56,T:s.conjugate(rotation)*tau/56})/(s.Rational(3,4)*rotation**3/56**3))
assert s.simplify(normalized-(zeta**3-3*zeta+2*tau))==0
P=X*(X*X-3*Y*Y-1)
Q=Y*(3*X*X-Y*Y-5)
jac=s.det(s.Matrix([P,Q]).jacobian([X,Y]))
outerroots=[(0,0),(1,0),(-1,0),(0,s.I*s.sqrt(5)),(0,-s.I*s.sqrt(5))]
outerroots += [(sx*s.sqrt(7)/2,sy*s.Rational(1,2)) for sx in [-1,1] for sy in [-1,1]]
real_signs=[]
for xx,yy in outerroots:
    sub={X:xx,Y:yy}
    assert s.simplify(P.subs(sub))==s.simplify(Q.subs(sub))==0
    det=s.simplify(jac.subs(sub))
    assert det!=0
    if s.im(xx)==s.im(yy)==0:
        real_signs.append(s.sign(det))
assert real_signs.count(1)==5 and real_signs.count(-1)==2
# Completeness: if XY != 0 then X^2-3Y^2=1,3X^2-Y^2=5,
# giving X^2=7/4,Y^2=1/4. Axis roots are exactly those listed.
xx2,yy2=s.symbols('xx2 yy2')
assert s.solve([xx2-3*yy2-1,3*xx2-yy2-5],[xx2,yy2])=={xx2:s.Rational(7,4),yy2:s.Rational(1,4)}
k=s.Rational(1,896)
P2=X*X-Y*Y-k*X
Q2=Y*(2*X+k)
jac2=s.det(s.Matrix([P2,Q2]).jacobian([X,Y]))
quadraticroots=[(0,0),(k,0),(-k/2,s.sqrt(3)*k/2),(-k/2,-s.sqrt(3)*k/2)]
quadratic_signs=[]
for xx,yy in quadraticroots:
    sub={X:xx,Y:yy}
    assert s.simplify(P2.subs(sub))==s.simplify(Q2.subs(sub))==0
    quadratic_signs.append(s.sign(s.simplify(jac2.subs(sub))))
assert quadratic_signs.count(1)==3 and quadratic_signs.count(-1)==1
# Q2=0 splits Y=0 and X=-k/2; these exhaust the four roots.
print('PLANAR ROOT CHECK PASSED: outer 7 real + 2 nonreal; quadratic 4 real; every Jacobian nonzero')
print('OTHER QUADRATIC: 4 product roots, 2 real + 2 nonreal; adjacent charts contribute 3 real')
print('TOTAL: 16 real + 4 nonreal = 20 simple incidences')

